Bistability, Bifurcations and Chaos in the Mackey-Glass Equation

Numerical bifurcation analysis, and in particular two-parameter continuation, is used in consort with numerical simulation to reveal complicated dynamics in the Mackey-Glass equation for moderate values of the delay close to the onset of chaos. In particular a cusp bifurcation of periodic orbits and resulting branches of folds of periodic orbits effectively partition the parameter space into regions where different behaviours are seen. The cusp bifurcation leads directly to bistability between periodic orbits, and subsequently to bistability between a periodic orbit and a chaotic attractor. This leads to two different mechanisms by which the chaotic attractor is destroyed in a global bifurcation with a periodic orbit in either an interior crisis or a boundary crisis. In another part of parameter space a sequence of subcritical period-doublings is found to give rise to bistability between a periodic orbit and a chaotic attractor. Torus bifurcations, and a codimension-two fold-flip bifurcation are also identified, and Lyapunov exponent computations are used to determine chaotic regions and attractor dimension.

==> anc/MG_LeftHand_1DCont.m <==
%% MG
clearvars; close all; 
%
% Code to produce some figures presented in the paper 
% "Bistability, Bifurcations and Chaos in the Mackey-Glass Equation"
% Valentin Duruisseaux, and Antony R. Humphries
% Journal of Computational Dynamics 2022

% The Mackey-Glass equation is given by
% 
% $$x'(t)=\beta \frac{x(t-\tau)}{1+x(t-\tau)^n}-\gamma x(t)$$
% 
% Parameters are (in this order) |beta|, |n|, |tau| (|gamma| is not part of
% parameter vector).
%%
% This code does a one-parameter continuation for fixed tau and increasing
% n using DDEBiftool to find left-hand periodic orbit and its period doublings
% Data for specific figures can be found be uncommenting relevant lines
% below

% Parameter Indices
beta_ind = 1;   n_ind = 2;    tau_ind = 3;

%% Chooseable parameters
%Maximum Number of PDs 
MaxNumberOfPDs = 3;

% Initial Tau and N values
tau0 = 2;   n0=1;

%% Figures. Uncomment relevant parameter set to run problem

%% Figure 1 & 2
parlist=[7 8.5 8.79 8.83 8.86 9.65];
contpar1 = n_ind; MaxBoundContPar1 = 14;  %Continuation Parameters

%% Figure 5a
%parlist=20; % parameters to plot
%contpar1 = n_ind; MaxBoundContPar1 = 21;  %Continuation Parameters

%% Figure 7b
%MaxNumberOfPDs = 0;
%tau0=1.3; parlist=14.5;
%contpar1 = n_ind; MaxBoundContPar1 = 16;  %Continuation Parameters

%% Figure 7c
%MaxNumberOfPDs = 2;
%tau0=1.35; parlist=14;
%contpar1 = n_ind; MaxBoundContPar1 = 15;  %Continuation Parameters

%% Figure 7d
%MaxNumberOfPDs = 2;
%tau0=1.44; parlist=13.4;
%contpar1 = n_ind; MaxBoundContPar1 = 15;  %Continuation Parameters

%% Figure 8
%MaxNumberOfPDs = 3;
%tau0=2; parlist=[11.1 11.2 11.215];
%contpar1 = n_ind; MaxBoundContPar1 = 12;  %Continuation Parameters


%% ensure that DDE-Biftool is loaded into path
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool/')
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool_extra_psol/')
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool_extra_nmfm/')
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool_utilities/')

disp(['filename = ',mfilename])  

%% Parameters

%Constants
gamma=1.0;

%Initial Values
beta0 = 2;   
x0=(beta0-1)^(1/n0);

%Continuation Parameters
MinBoundContPar1 = 0;   NameContPar1= 'n';
MaxStepDD = 0.05;  MaxStep = 0.1;   Intervals = 20;   Degree = 5;

%Maximum Number of Hopfs
MaxNumberOfHopfs = 1;

FontSize = 15;

%% Enable vectorization
% (disable for speed comparison)
x_vectorize=true;
%% Set user-defined functions
% using |gamma| as constant and (|beta|,|n|,|tau|) as parameters
if x_vectorize
    f=@(x,xtau,beta,n)beta*xtau./(1+xtau.^n)-gamma*x;
    funcs=set_funcs(...
        'sys_rhs',@(xx,p)f(xx(1,1,:),xx(1,2,:),p(1),p(2)),...
        'sys_tau',@()tau_ind,...
        'x_vectorized',true);
else
    f=@(x,xtau,beta,n)beta*xtau/(1+xtau^n)-gamma*x;  %#ok<UNRCH>
    funcs=set_funcs(...
        'sys_rhs',@(xx,p)f(xx(1,1,:),xx(1,2,:),p(1),p(2)),...
        'sys_tau',@()tau_ind);
end

%% Initialization of branch of non-trivial equilibria
nontriv_eqs=SetupStst(funcs,'x',x0,'parameter',[beta0,n0,tau0],'step',MaxStep,...
    'contpar',contpar1,'max_step',[contpar1,MaxStep],'max_bound',[contpar1,MaxBoundContPar1]);

%% Compute and find stability of non-trivial equilibria
disp('Trivial equilibria');
% continue trivial equalibria xi_1
figure(1); nontriv_eqs=br_contn(funcs,nontriv_eqs,5000);
% compute stability
nontriv_eqs=br_stabl(funcs,nontriv_eqs,0,1);
nunst_eqs=GetStability(nontriv_eqs);
ind_hopf=find(abs(diff(nunst_eqs))==2);
nhopf=numel(ind_hopf);
disp(['Found ',num2str(nhopf),' Hopf bifurcations'])
fprintf('Hopf bifurcation near point %d\n',ind_hopf);

%% Compute Branch of Periodic Orbits from Hopf bifurcation

for j=1:min([nhopf MaxNumberOfHopfs])    
    fprintf('Hopf %g\n',j);
    hopf(j)=p_tohopf(funcs,nontriv_eqs.point(ind_hopf(j))); %#ok<SAGROW>
    method=df_mthod(funcs,'hopf');% get hopf calculation method parameters:
    hopf(j)=p_correc(funcs,hopf(j),contpar1,[],method.point); %#ok<SAGROW> % correct hopf:
    
    disp(['Hopf Bifurcation at bifpar=',num2str(hopf(j).parameter(contpar1)),' Omega= ',num2str(hopf(j).omega)])
    
    %% Branch off at  Hopf bifurcation continue in Continuation Parameter 1
    fprintf('Periodic orbit at Hopf\n');
    [per(10*j),suc]=SetupPsol(funcs,nontriv_eqs,ind_hopf(j),...
        'print_residual_info',0,'intervals',Intervals,'degree',Degree,'radius',1e-3,...
        'max_bound',[contpar1,MaxBoundContPar1],'max_step',[contpar1,MaxStep]);  %#ok<SAGROW>
    if ~suc
        error('MackeyGlassDemo:fail',...
            'MackeyGlassDemo: initialization of periodic orbit failed');
    end
    
    % Continue branch of periodic orbits
    figure(1); hold on
    per(10*j)=po_contn(funcs,per(10*j),500,1,1);
    [per(10*j),per_bifs]=pbif_det(funcs,per(10*j),6); 
    nunst_per{10*j}=per_bifs.nunst; 
    
    figure(4); hold on
    xlabel(NameContPar1);
    ylabel('Amplitude');
    ParVal{10*j}=per_bifs.ParVal; %#ok<SAGROW>
    AmpVecSt=per_bifs.AmpVecA;
    AmpVecSt(nunst_per{10*j}>0)=nan;
    plot(ParVal{10*j},per_bifs.AmpVecA,'b--'); hold on; plot(ParVal{10*j},AmpVecSt,'b')
    
    %% Period Doublings
    % This finds (at most |MaxNumberOfPDs| Period Doublings for the given Hopf
    for k = 1:MaxNumberOfPDs
         %% Branch off at PD in Amplitude vs. Parameter Space
         ind_pd=find((diff(nunst_per{10*j+k-1}))==1,1);
            if isempty(ind_pd)
                break
            else              
                % (Solutions at far end get inaccurate.)
                % Set up branch
                [per(10*j+k),suc]=DoublePsol(funcs,per(10*j+k-1),ind_pd(1),'radius',1e-3);
                if ~suc
                    error('MackeyGlassDemo:fail',...
                        'MackeyGlassDemo: branching off at period doubling failed');
                end
                % continue branch
                per(10*j+k)=po_contn(funcs,per(10*j+k),5000,1,1);
                               
                disp('Computing  Branch Stability')
                [per(10*j+k),per_bifs]=pbif_det(funcs,per(10*j+k),6);
                ParVal{10*j+k}=per_bifs.ParVal;
                nunst_per{10*j+k}=per_bifs.nunst;
                  
                figure(4); hold on
                AmpVecSt=per_bifs.AmpVecA;
                AmpVecSt(nunst_per{10*j+k}>0)=nan;
                plot(ParVal{10*j+k},per_bifs.AmpVecA,'b--'); hold on; plot(ParVal{10*j+k},AmpVecSt,'b')
                  
            end
    end
    
   
end

figure(4);
figfil=['tau',num2str(tau0),'param1.fig'];
pdffil=['tau',num2str(tau0),'param1.pdf'];
saveas(gcf,figfil,'fig')  
orient(figure(4),'landscape')
print(pdffil,'-dpdf','-fillpage')



%% plot phase portraits
for jj =1:numel(parlist)
    clear point;
    par=parlist(jj);    
    parstring = num2str(par);
    for j=1:min([nhopf MaxNumberOfHopfs])
        % Check if DDE-BIFTOOL bramch of PD solutions crosses par
        for k = 0 : MaxNumberOfPDs
            if (10*j+k > numel(ParVal))
                break
            else
                if isempty(ParVal{10*j+k})
                    continue
                else
                    orblist=find((ParVal{10*j+k}(2:end)-par).*(ParVal{10*j+k}(1:end-1)-par)<=0);
                    for m=1:numel(orblist)  
                        % Branch crosses par: correct to find solution with
                        % exact parameter value
                        ind=orblist(m);
                        point=per(10*j+k).point(ind);
                        stabpt=nunst_per{10*j+k}(ind);
                        point.parameter(contpar1)=par;
                        [newpoint,success]=p_correc(funcs,point,[],[],per(10*j+k).method.point);
                        if success
                            % plot solution
                            tvals=linspace(0,1,1000);
                            uvals=psol_eva(newpoint.profile,newpoint.mesh,tvals,newpoint.degree);
                            taudelvals=mod(tvals-newpoint.parameter(tau_ind)/newpoint.period,1);
                            tau2delvals=mod(tvals-2*newpoint.parameter(tau_ind)/newpoint.period,1);
                            udelvals=psol_eva(newpoint.profile,newpoint.mesh,taudelvals,newpoint.degree);
                            u2delvals=psol_eva(newpoint.profile,newpoint.mesh,tau2delvals,newpoint.degree);
                        
                            figure(10+jj); set(gca,'FontSize',FontSize); hold on;
                            figure(20+jj); set(gca,'FontSize',FontSize); hold on;
                            if ( nunst_per{10*j+k}(ind) ==0)                            
                               figure(10+jj); plot3(u2delvals,udelvals,uvals,'b','LineWidth',0.01);
                               figure(20+jj); plot(uvals,udelvals,'b','LineWidth',0.01);
                            else
                               figure(10+jj); plot3(u2delvals,udelvals,uvals,'r','LineWidth',0.01);
                               figure(20+jj); plot(uvals,udelvals,'r','LineWidth',0.01);
                            end
                        end
                     end
                end
            end 
        end 
    end
    
    %% if last branch crosses parameter value par &
    %% DDE-BIFTOOL solution is unstable there then
    %% Simulate solution using DDE23
    if ~isempty(point)    
    if stabpt>0
        
        %% compute and plot simulated solution
        n0=par; tau=tau0; tf=2000; Ndeval = 10*tf;
        mgfun=@(t,y,Z) -gamma*y+beta0*Z/(1+Z^n0);
        ddehist=@(t) ddebifhist(t,point);
        options = ddeset('AbsTol',1e-8,'RelTol',1e-6);
        sol = dde23(mgfun,tau,ddehist,[0 tf],options);
    
        Ttrans = 0.5*tf;
    
        Time1    = linspace(Ttrans+tau,tf,Ndeval);
        TimeTau1 = linspace(Ttrans,tf-tau,Ndeval);
        TimeTau2 = linspace(Ttrans-tau,tf-2*tau,Ndeval);
        XTime1    = deval(sol,Time1);
        XTimeTau1 = deval(sol,TimeTau1);
        XTimeTau2 = deval(sol,TimeTau2);
    
        figure(10+jj); plot3(XTimeTau2,XTimeTau1,XTime1,'b','LineWidth',0.01);
        figure(20+jj); plot(XTime1,XTimeTau1,'b','LineWidth',0.01);

    end    
    end
    
    figure(10+jj);
    figfil=['n',parstring,'tau',num2str(tau0),'pps.fig'];
    pdffil=['n',parstring,'tau',num2str(tau0),'pps.pdf'];
    xlabel('$x(t-2\tau)$','Interpreter','LaTex','FontSize',FontSize)
    ylabel('$x(t-\tau)$','Interpreter','LaTex','FontSize',FontSize)
    zlabel('$x(t)$','Interpreter','LaTex','FontSize',FontSize)
    title(['n=',num2str(parlist(jj))])
    view(-104,8)
    grid on
    saveas(gcf,figfil,'fig')
    orient(figure(10+jj),'landscape')
    print(pdffil,'-dpdf','-fillpage')    

    figure(20+jj);
    figfil2=['n',parstring,'tau',num2str(tau0),'d2pps.fig'];
    pdffil2=['n',parstring,'tau',num2str(tau0),'d2pps.pdf'];
    xlabel('$x(t)$','Interpreter','LaTex','FontSize',FontSize)
    ylabel('$x(t-\tau)$','Interpreter','LaTex','FontSize',FontSize)
    title(['n=',num2str(parlist(jj))])
    grid on
    saveas(gcf,figfil2,'fig')
    orient(figure(20+jj),'landscape')
    print(pdffil2,'-dpdf','-fillpage')    

end

WORKSPACENAME = strcat('n',num2str(n0),'_Workspace_General_2DContinuation.mat');
save(WORKSPACENAME);


function uvals = ddebifhist(t,point)
% use ddebiftool solution to define histoey for dde23 sol
tvals=mod(t,point.period)/point.period;
uvals=psol_eva(point.profile,point.mesh,tvals,point.degree);
end
                 



==> anc/MG_RightHand_1DCont.m <==
%% MG
clearvars; close all; 
%
% Code to produce some figures presented in the paper 
% "Bistability, Bifurcations and Chaos in the Mackey-Glass Equation"
% Valentin Duruisseaux, and Antony R. Humphries
% Journal of Computational Dynamics 2022
%
% The Mackey-Glass equation is given by
% 
% $$x'(t)=\beta \frac{x(t-\tau)}{1+x(t-\tau)^n}-\gamma x(t)$$
% 
% Parameters are (in this order) |beta|, |n|, |tau| (|gamma| is not part of
% parameter vector).
%%
% This code does a one-parameter continuation for fixed tau and decreasing
% n using DDEBiftool to find right-hand periodic orbit and its unstable
% counterpart
%

%% Figures. Uncomment relevant parameter set to run problem
%% Figure 7c
nval=1.35; taulist=14;

%% Figure 7d
% nval=1.44; taulist=13.4;

%% ensure that DDE-Biftool is loaded into path
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool/')
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool_extra_psol/')
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool_extra_nmfm/')
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool_utilities/')

%% Parameters

%Constants
gamma=1.0;

%Initial Values
beta0 = 2;    tau0 = 0;   n0=16;
x0=(beta0-1)^(1/n0);

%Parameters Indices
beta_ind = 1;   n_ind = 2;    tau_ind = 3;

%Continuation Parameters
contpar1 = tau_ind;    MinBoundContPar1 = 0;  MaxBoundContPar1 = 4;   MaxStep=0.1; NameContPar1= '\tau';
contpar2 = n_ind;      MaxBoundContPar2 = 20;  MinBoundContPar2 = 10;   NameContPar2= 'n';
switchval=nval; switchdir=-1;  Intervals = 40;   Degree = 5;

%Maximum Number of Hopfs
MaxNumberOfHopfs = 1;
%Maximum Number of PDs per Hopf
MaxNumberOfPDs = 0;

FontSize = 15;

%% Enable vectorization
% (disable for speed comparison)
x_vectorize=true;
%% Set user-defined functions
% using |gamma| as constant and (|beta|,|n|,|tau|) as parameters
if x_vectorize
    f=@(x,xtau,beta,n)beta*xtau./(1+xtau.^n)-gamma*x;
    funcs=set_funcs(...
        'sys_rhs',@(xx,p)f(xx(1,1,:),xx(1,2,:),p(1),p(2)),...
        'sys_tau',@()tau_ind,...
        'x_vectorized',true);
else
    f=@(x,xtau,beta,n)beta*xtau/(1+xtau^n)-gamma*x; %#ok<UNRCH>
    funcs=set_funcs(...
        'sys_rhs',@(xx,p)f(xx(1,1,:),xx(1,2,:),p(1),p(2)),...
        'sys_tau',@()tau_ind);
end

%% Initialization of branch of non-trivial equilibria
nontriv_eqs=SetupStst(funcs,'x',x0,'parameter',[beta0,n0,tau0],'step',0.01,...
    'contpar',contpar1,'max_step',[contpar1,MaxStep],'max_bound',[contpar1,MaxBoundContPar1]);


%% Compute and find stability of non-trivial equilibria
disp('Trivial equilibria');
figure(1);clf
nontriv_eqs=br_contn(funcs,nontriv_eqs,5000);
nontriv_eqs=br_stabl(funcs,nontriv_eqs,0,1);
nunst_eqs=GetStability(nontriv_eqs);
ind_hopf=find(abs(diff(nunst_eqs))==2);
nhopf=numel(ind_hopf);
disp(['Found ',num2str(nhopf),' Hopf bifurcations'])
fprintf('Hopf bifurcation near point %d\n',ind_hopf);

%% Find Hopf bifurcation(s)
for j=1:min([nhopf MaxNumberOfHopfs])
    
    fprintf('Hopf %g\n',j);
         
    hopf(j)=p_tohopf(funcs,nontriv_eqs.point(ind_hopf(j))); %#ok<SAGROW>
    method=df_mthod(funcs,'hopf');% get hopf calculation method parameters:
    hopf(j)=p_correc(funcs,hopf(j),contpar1,[],method.point); %#ok<SAGROW> % correct hopf:
    
    disp(['Hopf Bifurcation at bifpar=',num2str(hopf(j).parameter(contpar1)),' Omega= ',num2str(hopf(j).omega)])

    %% Branch off at  Hopf bifurcation continue in Continuation Parameter 1
    fprintf('Periodic orbit at Hopf\n');
    [per(10*j),suc]=SetupPsol(funcs,nontriv_eqs,ind_hopf(j),...
        'print_residual_info',0,'intervals',Intervals,'degree',Degree,'radius',1e-3,...
        'max_bound',[contpar1,MaxBoundContPar1],'max_step',[contpar1,MaxStep]);  %#ok<SAGROW>
    if ~suc
        error('MackeyGlassDemo:fail',...
            'MackeyGlassDemo: initialization of periodic orbit failed');
    end
        
    figure(2); hold on
    per(10*j)=po_contn(funcs,per(10*j),500,1,2);
    [per(10*j),per_bifs]=pbif_det(funcs,per(10*j),6); 
    nunst_per{10*j}=per_bifs.nunst; %#ok<SAGROW>
    hold off
    
    figure(4); hold on
    xlabel(NameContPar1);
    ylabel('Amplitude');
    ParVal{10*j}=per_bifs.ParVal; %#ok<SAGROW>
    AmpVecSt=per_bifs.AmpVecA;
    AmpVecSt(nunst_per{10*j}>0)=nan;
    plot(ParVal{10*j},per_bifs.AmpVecA,'b--'); hold on; plot(ParVal{10*j},AmpVecSt,'b')
    hold off
     
    %% Period Doublings
    % This finds (at most |MaxNumberOfPDs| Period Doublings for the given Hopf
    if MaxNumberOfPDs==0
        k=0;
    else
     for k = 1:MaxNumberOfPDs        
            %% Branch off at PD in Amplitude vs. Parameter Space
            ind_pd=find((diff(nunst_per{10*j+k-1}))==1,1);
            if isempty(ind_pd)
                break
            else
                [per(10*j+k),suc]=DoublePsol(funcs,per(10*j+k-1),ind_pd(1),'radius',1e-3);
                if ~suc
                    error('MackeyGlassDemo:fail',...
                        'MackeyGlassDemo: initialization of period doubling failed');
                end                
                figure(2); hold on;
                per(10*j+k)=po_contn(funcs,per(10*j+k),5000,1,2);
    
                disp('Computing  Branch Stability')
                [per(10*j+k),per_bifs]=pbif_det(funcs,per(10*j+k),6);
                ParVal{10*j+k}=per_bifs.ParVal;
                nunst_per{10*j+k}=per_bifs.nunst;
                  
                figure(4); hold on
                AmpVecSt=per_bifs.AmpVecA;
                AmpVecSt(nunst_per{10*j+k}>0)=nan;
                plot(ParVal{10*j+k},per_bifs.AmpVecA,'b--'); hold on; plot(ParVal{10*j+k},AmpVecSt,'b')

  
            end
     end
    end
end
    
% switch direction
per(10*j+k+1)=per(10*j+k);
per(10*j+k+1).point=[];% remove old branch points
per(10*j+k+1).parameter.free=contpar2;
per(10*j+k+1).parameter.max_bound=[contpar2 MaxBoundContPar2];
per(10*j+k+1).parameter.min_bound=[contpar2 MinBoundContPar2];
per(10*j+k+1).parameter.max_step=[contpar2 MaxStep];

% find switch point
inds=find(ParVal{10*j+k}>switchval,1);
StartingPoint = per(10*j+k).point(inds);
% ensure tau has correct value
StartingPoint.parameter(contpar1)=switchval;

[StartingPoint,success]=p_correc(funcs,StartingPoint,[],[],per(10*j+k+1).method.point);
if success==0
    error('failed to converge to first period orbit on nbranch')
end

secpoint=StartingPoint;
secpoint.parameter(contpar2)=secpoint.parameter(contpar2)+1e-5*switchdir;
[secpoint,success]=p_correc(funcs,secpoint,[],[],per(10*j+k+1).method.point);
if success==0
    error('failed to converge to second point on period orbit on nbranch')
end

per(10*j+k+1).point=StartingPoint;
per(10*j+k+1).point(2)=secpoint;

disp('Continuing Branch in Second Direction')
per(10*j+k+1)=po_contn(funcs,per(10*j+k+1),3000,1,3);

disp('Computing  Branch Stability')
[per(10*j+k+1),per_bifs]=pbif_det(funcs,per(10*j+k+1),6);

figure(12); hold on
AmpVecSt=per_bifs.AmpVecA;
AmpVecSt(per_bifs.nunst>0)=nan;
plot(per_bifs.ParVal,per_bifs.AmpVecA,'b--'); hold on; plot(per_bifs.ParVal,AmpVecSt,'b')

%% plot phase portraits

parlist=taulist;

for jj =1:numel(parlist)
    
    par=parlist(jj);    
    parstring = num2str(par);
    
    orblist=find((per_bifs.ParVal(2:end)-par).*(per_bifs.ParVal(1:end-1)-par)<=0);
    
    for kk=1:numel(orblist)
        ind=orblist(kk);
        point=per(10*j+k+1).point(ind);
        point.parameter(contpar2)=par;
        [newpoint,success]=p_correc(funcs,point,[],[],per(10*j+k+1).method.point);
        tvals=linspace(0,1,1000);
        uvals=psol_eva(newpoint.profile,newpoint.mesh,tvals,newpoint.degree);
        taudelvals=mod(tvals-newpoint.parameter(tau_ind)/newpoint.period,1);
        tau2delvals=mod(tvals-2*newpoint.parameter(tau_ind)/newpoint.period,1);
        udelvals=psol_eva(newpoint.profile,newpoint.mesh,taudelvals,newpoint.degree);
        u2delvals=psol_eva(newpoint.profile,newpoint.mesh,tau2delvals,newpoint.degree);
        
        figure(10+jj); set(gca,'FontSize',FontSize); hold on;
        figure(20+jj); set(gca,'FontSize',FontSize); hold on;
        darkblue=[0.11 0.25 0.55];
        darkred=[0.502 0 0.125];
         if  per_bifs.nunst(ind) ==0                            
           figure(10+jj); plot3(u2delvals,udelvals,uvals,'Color',darkblue,'LineWidth',0.01);
           figure(20+jj); plot(uvals,udelvals,'Color',darkblue,'LineWidth',0.01);
        else
           figure(10+jj); plot3(u2delvals,udelvals,uvals,'Color',darkred,'LineWidth',0.01);
           figure(20+jj); plot(uvals,udelvals,'Color',darkred,'LineWidth',0.01);
         end
    end
    
    figure(10+jj);
    figfil=['n',parstring,'tau',num2str(switchval),'leftpps.fig'];
    pdffil=['n',parstring,'tau',num2str(switchval),'leftpps.pdf'];
    xlabel('$x(t-2\tau)$','Interpreter','LaTex','FontSize',FontSize)
    ylabel('$x(t-\tau)$','Interpreter','LaTex','FontSize',FontSize)
    zlabel('$x(t)$','Interpreter','LaTex','FontSize',FontSize)
    view(-104,8)
    grid on
    saveas(gcf,figfil,'fig')
    orient(figure(10+jj),'landscape')
    print(pdffil,'-dpdf','-fillpage')    

    figure(20+jj);
    figfil=['n',parstring,'tau',num2str(switchval),'left2pps.fig'];
    pdffil=['n',parstring,'tau',num2str(switchval),'left2pps.pdf'];
    xlabel('$x(t-2\tau)$','Interpreter','LaTex','FontSize',FontSize)
    ylabel('$x(t-\tau)$','Interpreter','LaTex','FontSize',FontSize)
    zlabel('$x(t)$','Interpreter','LaTex','FontSize',FontSize)
    view(-104,8)
    grid on
    saveas(gcf,figfil,'fig')  
    orient(figure(10+jj),'landscape')
    print(pdffil,'-dpdf','-fillpage')
end

WORKSPACENAME = strcat('n',num2str(n0),'_Workspace_General_2DContinuation.mat');
save(WORKSPACENAME);



==> anc/MG_Up_2D_Cont.m <==
%% MG 2 Parameter Continuation
clearvars; close all;
%
%% Two-Parameter Bifurcation Curves
%
% Code to produce some two-parameter bifurcation curves presented in the paper 
% "Bistability, Bifurcations and Chaos in the Mackey-Glass Equation"
% Valentin Duruisseaux, and Antony R. Humphries
% Journal of Computational Dynamics 2022
%
% For a fixed value of n this code does a one parameter contionuation in
% tau of steady state, periodic orbit and its period doublings. Each time
% a bifurcation is detected it is continued in two parameters, and the
% stable part of the branch is extracted and plotted.
%
% Change value of n0 below (values are suggested) to see particular curves
%
%% ensure that DDE-Biftool is loaded into path
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool/')
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool_extra_psol/')
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool_extra_nmfm/')
%addpath('C:/Program Files/MATLAB/ddebiftool-git-mar-2021/ddebiftool_utilities/')

%% Parameters
%% Change value of n0 to find different bifurcation curves
% Interesting values include 
% n0=18, right-hand periodic orbit and its period doublings
% n0=15, fold and cusp
% n0=12, left-hand periodic orbit and its period doublings
% n0=8.25, fold bifurcation
% n0=8.24, torus bifurcation
% n0=7.5 left-hand periodic orbit and period doublings again
n0=8.25;

%% Other Constants
gamma=1.0;

%Initial Values
beta0 = 2;    tau0 = 0;   
x0=(beta0-1)^(1/n0);

%Parameters Indices
beta_ind = 1;   n_ind = 2;    tau_ind = 3;

%Continuation Parameters
contpar1 = tau_ind;    MaxBoundContPar1 = 4;   MinBoundContPar1 = 0;   NameContPar1= 'tau';
MaxStepDD = 0.25;  MaxStep = 0.1;   Intervals = 40;   Degree = 5;

contpar2 = n_ind;      MaxBoundContPar2 = 20.5;    NameContPar2= 'n';

MinBoundContPar2 = 4; 

%Maximum Number of Hopfs to continue
MaxNumberOfHopfs = 1;
%Maximum Number of Subsequent bifurcations form Periodic Orbit
% Setting this larger than 2 would be dangerous
MaxNumberOfPDs = 1;
%Maximum Number of two-parameter continuations to perform from each
%periodic obit. Setting this larger than one may give back nonsense
MaxNumTwoParam = 1;

FontSize = 15;

%% Enable vectorization
% (disable for speed comparison)
x_vectorize=true;
%% Set user-defined functions
% using |gamma| as constant and (|beta|,|n|,|tau|) as parameters
if x_vectorize
    f=@(x,xtau,beta,n)beta*xtau./(1+xtau.^n)-gamma*x;
    funcs=set_funcs(...
        'sys_rhs',@(xx,p)f(xx(1,1,:),xx(1,2,:),p(1),p(2)),...
        'sys_tau',@()tau_ind,...
        'x_vectorized',true);
else
    f=@(x,xtau,beta,n)beta*xtau/(1+xtau^n)-gamma*x;  %#ok<UNRCH>
    funcs=set_funcs(...
        'sys_rhs',@(xx,p)f(xx(1,1,:),xx(1,2,:),p(1),p(2)),...
        'sys_tau',@()tau_ind);
end

%% Initialization of branch of non-trivial equilibria
nontriv_eqs=SetupStst(funcs,'x',x0,'parameter',[beta0,n0,tau0],'step',0.1*MaxStep,...
    'contpar',contpar1,'max_step',[contpar1,0.25*MaxStep],'max_bound',[contpar1,MaxBoundContPar1]);

%% Compute and find stability of non-trivial equilibria
disp('Trivial equilibria xi1');
figure(1); hold on
figure(1); nontriv_eqs=br_contn(funcs,nontriv_eqs,5000);
nontriv_eqs=br_stabl(funcs,nontriv_eqs,0,1);
nunst_eqs=GetStability(nontriv_eqs);
ind_hopf=find(abs(diff(nunst_eqs))==2);
nhopf=numel(ind_hopf);
disp(['Found ',num2str(nhopf),' Hopf bifurcations'])
fprintf('Hopf bifurcation near point %d\n',ind_hopf);

%% Continue Hopf bifurcations in two parameters

for j=1:min([nhopf MaxNumberOfHopfs])
    
    fprintf('Hopf %g\n',j);
    
    figure(2); hold on
    [hbranchj,~]=SetupHopf(funcs,nontriv_eqs,ind_hopf(j),...
        'contpar',[contpar2,contpar1],'max_bound',...
        [contpar2,MaxBoundContPar2;contpar1,MaxBoundContPar1],...
        'dir',contpar2,'step',-1e-4);
    figure(2); hbranchj=br_contn(funcs,hbranchj,2000);
    hbranchj=br_rvers(hbranchj);
    figure(2); hbranchj=br_contn(funcs,hbranchj,2000);

    figure(3); hold on;
    tempn = arrayfun(@(x)x.parameter(contpar2),hbranchj.point);
    temptau = arrayfun(@(x)x.parameter(contpar1),hbranchj.point);              
    figure(3); plot(tempn,temptau,'b-','LineWidth',1.5);
 
    %% Branch off at  Hopf bifurcation to set up continuation in Continuation Parameter 1
    fprintf('Periodic orbit at Hopf\n');
    [per(10*j),suc]=SetupPsol(funcs,nontriv_eqs,ind_hopf(j),...
        'print_residual_info',0,'intervals',Intervals,'degree',Degree,'radius',1e-3,...
        'max_bound',[contpar1,MaxBoundContPar1],'max_step',[contpar1,MaxStep]);  %#ok<SAGROW>
    if ~suc
        error('MackeyGlassDemo:fail',...
            'MackeyGlassDemo: initialization of periodic orbit failed');
    end
    
    
    %% Periodic Orbits and their bifurcations
    % This finds (at most |MaxNumberOfPDs| Period Doublings for the given Hopf
    
    for k = 0:MaxNumberOfPDs
        %% Continue Periodic Orbit    
        disp(['Continuing Periodic Orbit Doubled ',num2str(k),' times'])
        per(10*j+k)=po_contn(funcs,per(10*j+k),1000,1,1);
        
        disp('Computing  Branch Stability')
        [per(10*j+k),per_bifs]=pbif_det(funcs,per(10*j+k),6);
        [nunst_per,dom]=GetStability(per(10*j+k),'exclude_trivial',true);
                  
        figure(4); hold on
        AmpVecSt=per_bifs.AmpVecA;
        AmpVecSt(nunst_per>0)=nan;
        figure(4); plot(per_bifs.ParVal,per_bifs.AmpVecA,'b--');  
        figure(4); plot(per_bifs.ParVal,AmpVecSt,'b')
        
        %% Continuation of Bifurcations in 2 Parameter Space        
        % locate bifurcations on a stability boundary
        WhereStabBifs=per_bifs.WherePerBifs(per_bifs.nunst(per_bifs.WherePerBifs).*per_bifs.nunst(per_bifs.WherePerBifs+1)==0);
        nextper=0;
        for ll=1:min(numel(WhereStabBifs),MaxNumTwoParam)
            disp(['Bifurcation ',num2str(ll),' from Periodic Orbit Doubled ',num2str(k),' times'])
            
            %% Locate and Continue Bifurcations in Two Parameters
            ind_bif=WhereStabBifs(ll);
            ind_which=find(per_bifs.WherePerBifs==ind_bif);            
            biftype=per_bifs.WhichPerBifs(ind_which);
            if (biftype==1 || biftype==2 || biftype==3)
                 if biftype==1  
                    bifname='Period Doubling';
                    plotcor= [0.47  0.67  0.19]; % dark green
                   [ddfuncs,ddbrch1,suc]=SetupPeriodDoubling(funcs,per(10*j+k),ind_bif,'contpar',[contpar2,contpar1],...
                      'max_bound',[contpar1,MaxBoundContPar1;contpar2,MaxBoundContPar2],...
                      'min_bound',[contpar1,MinBoundContPar1;contpar2,MinBoundContPar2],'intervals',2^(k+1)*Intervals,...
                      'max_step',[contpar1,MaxStepDD;contpar2,MaxStepDD],'dir',contpar1,'radius',1e-3,'step',1e-3);
                 elseif biftype==2   
                    bifname='Torus';        
                    plotcor='k';
                   %[ddfuncs,ddbrch1,suc]=SetupTorusBifurcation(funcs,per(10*j+k),ind_bif,'contpar',[contpar2,contpar1],...
                   %   'max_bound',[contpar1,MaxBoundContPar1;contpar2,MaxBoundContPar2],...
                   %   'min_bound',[contpar1,MinBoundContPar1;contpar2,MinBoundContPar2],'intervals',2^(k+1)*Intervals,...
                   %   'max_step',[contpar1,MaxStepDD;contpar2,MaxStepDD],'dir',contpar1,'radius',1e-3,'step',1e-3);
                   [ddfuncs,ddbrch1,suc]=SetupTorusBifurcation(funcs,per(10*j+k),ind_bif,'contpar',[contpar2,contpar1],...
                      'max_bound',[contpar1,MaxBoundContPar1;contpar2,16],...
                      'min_bound',[contpar1,MinBoundContPar1;contpar2,MinBoundContPar2],'intervals',2^(k+1)*Intervals,...
                      'max_step',[contpar1,MaxStepDD;contpar2,MaxStepDD],'dir',contpar1,'radius',1e-3,'step',1e-3);
                     % remark max_bound tweaked to terminate a long
                     % computation with n0=8.24
                 elseif biftype==3   
                    bifname='Fold';
                    plotcor=[0.3  0.75  0.93]; % light blue
                   [ddfuncs,ddbrch1,suc]=SetupPOfold(funcs,per(10*j+k),ind_bif,'contpar',[contpar2,contpar1],...
                      'max_bound',[contpar1,MaxBoundContPar1;contpar2,MaxBoundContPar2],...
                      'min_bound',[contpar1,MinBoundContPar1;contpar2,MinBoundContPar2],...
                      'max_step',[contpar1,MaxStepDD;contpar2,MaxStepDD],'dir',contpar1,'step',1e-3);
                 else
                    error('unexpected bifurcation type, not setup')
                 end                  
                 if suc
                    disp(['Computing 2-parameter branch of ',bifname,' bifurcations from ',NameContPar1,' = ',num2str(per(10*j+k).point(ind_bif).parameter(per(10*j+k).parameter.free))])
                    ddbrch1=po_contn(ddfuncs,ddbrch1,500,2,2);
                    %disp(['meshpoints=',num2str(numel(ddbrch1.point(1).mesh))])
                      
                    %% Compute stability on branch
                    disp('Computing  Branch Stability')
                    nref=6;
                    if ( biftype==1 || biftype==3)
                        if biftype==1
                            triv=-1; % period-doubling
                        else
                            triv=1; % fold 
                        end
                       [ddbrch1, ddorbs, nunst_dd, floqdd ] = StabDDbrch( ddfuncs, funcs, ddbrch1, triv, nref ); 
                    elseif biftype==2 
                       % triv doesn't work for torus; need to recompute nunst    
                       triv=[];  
                      [ddbrch1, ddorbs, ~ , floqdd ] = StabDDbrch( ddfuncs, funcs, ddbrch1, triv, nref );      
                       nunst_dd = ddnunst( ddorbs );
                    else
                       error('Unrecognised bifurcation type')
                    end
                       
                  % plot branch with stab
                    tempn = arrayfun(@(x)x.parameter(contpar2),ddorbs);
                    temptau = arrayfun(@(x)x.parameter(contpar1),ddorbs);
                   
                  % uncomment to plot unstable part of branch
                    %figure(3); plot(tempn,temptau,':','Color',plotcor,'LineWidth',1.5);
                  % uncomment to plot noncontiguous ssable branch
                    %tempn(nunst_dd>0)=nan; 
                    %figure(3); plot(tempn,temptau,'-','Color',plotcor,'LineWidth',1.5);
                  % uncomment to plot only a contiguous section of stable part of branch
                    tempn(nunst_dd>0)=nan; 
                    firstfinite = find(isfinite(tempn),1,'first');
                    lastfinite= find(isnan(tempn(firstfinite:end)),1,'first')-1;
                    if (numel(lastfinite)==0); lastfinite=numel(tempn); end
                    figure(3); plot(tempn(firstfinite:lastfinite),temptau(firstfinite:lastfinite),'-','Color',plotcor,'LineWidth',1.5);
                 end            
            end
            
            %% Set Up Next Periodic Orbit
            if nextper==0 && biftype==1 
                % bif is period doubling and next periodic orbit not yet
                % set up, so do it. This will branch off from previous
                % periodic orbit at the first period doubling        
               [per(10*j+k+1),suc]=DoublePsol(funcs,per(10*j+k),ind_bif,'radius',1e-3,'intervals',(2^(k+1))*Intervals);
                if suc
                   nextper=1;
                end
            end
        end
        if nextper==0 && k<MaxNumberOfPDs
            % no period doubled orbit found for continuation so exit loop
            disp('No Period-Doubling Points Found: Exiting')
            break
        end
    end
end
                   
figure(4); xlabel(NameContPar1);
figure(4); ylabel('Amplitude');
figure(3); xlabel(NameContPar2);
figure(3); ylabel(NameContPar1);
   
WORKSPACENAME = strcat('n',num2str(n0),'_Workspace_General_2DContinuation.mat');
save(WORKSPACENAME);




==> anc/OrbitDiagram.m <==
%% Orbit Diagram

% Code to produce orbit diagrams presented in the paper 
% "Bistability, Bifurcations and Chaos in the Mackey-Glass Equation"
% Valentin Duruisseaux, and Antony R. Humphries
% Journal of Computational Dynamics 2022
% Uncomment relevant parameter set to compute Fig 3, 4a or 4b

clearvars; close all; clear global


%% Parameter Values
global gamma beta n

% Parameters in Mackey-Glass Equation
gamma = 1;
beta = 2;
tau = 2;


% Time interval for the integration of the DDE at every value of n
ti = 0;    tf = 1500;   tspan = [ti, tf];

% Transient: only find local maxima happening after transient
transient = 1200;

%% QUICK FIGURE (maybe 90 minutes to produce)
nlist = 4.8:0.01:12;  % List of values of n
RT = 1e-4;  AT = 1e-6; % Relative and Absolute Tolerances in the DDE solver

%% FIGURE 3
%nlist = 4.8:0.001:12;  % List of values of n
%RT = 2e-5;  AT = 1e-7; % Relative and Absolute Tolerances in the DDE solver

%% FIGURE 4a
%RT = 1e-6;  AT = 1e-8; % Relative and Absolute Tolerances in the DDE solver
%nlist = 8.65:0.0005:9.07;  % List of values of n

%% FIGURE 4b
%RT = 1e-6;  AT = 1e-8; % Relative and Absolute Tolerances in the DDE solver
%nlist = 9.68:0.0002:9.82;  % List of values of n


%% Initialization
fprintf('Initialization \n\n');
options = ddeset('RelTol',RT,'AbsTol',AT,'Events',@MG_MaxEvents);

% First Iteration With Constant Initial History
HistX1 = 2;
n = nlist(1);
sol = dde23(@MG_DDE,tau,HistX1,[0 2000],options);


%% Solving the DDE and Obtaining Local Maxima

fprintf('Obtaining Local Maxima \n\n');

PercentageCompleted = 0;

tic

% Initialization of vectors
nVector = [];  maxVector = [];

for j=1:length(nlist)
    
    n = nlist(j);
    
    oldsol=sol;
    
    clear sol
    
    % Solve the DDE with initial history constructed from oldsol
    sol = dde23(@MG_DDE,tau,@(t) PHistory(t,tspan,oldsol),tspan,options);
    
    clear nMax tMax uMax oldsol
    
    %Get all the local maxima in the solution
    nMax = find(sol.ie == 1);
    tMax = sol.xe(nMax);
    uMax = sol.ye(nMax);
    
    % Add the local maxima occurring after transient
    for k = 1:numel(tMax)
        if (tMax(k) > transient)
            nVector(end+1) = n;
            maxVector(end+1) = uMax(k);
        end
    end
    
    % Print Progress
    PercentageCompleted = PercentageCompleted + 100/length(nlist);
    toc 
    fprintf('Percentage Completed = %f \n\n',PercentageCompleted);
    
end



%% Plotting

figure(2)
set(gcf,'Position',[200 200 1000 600],'color','w')
plot(nVector,maxVector,'.','Color',[0 0 0.8],'MarkerSize',0.1);
xlim([nlist(1) nlist(end)])
set(gca,'FontSize',20)
xlabel('$n$','interpreter','latex','Fontsize',28)
ylabel('Local Maxima of $u(t)$','interpreter','latex','Fontsize',28)





%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Functions needed

function dydt = MG_DDE(t,y,z)
% This is the Mackey-Glass DDE
global gamma beta n

dydt = beta*z(1)/(1+z(1)^n)-gamma*y(1);

end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function y = PHistory(t,tspan,oldsol)
% This function creates an initial history for the DDE solver
% based on another solution to the DDE

delay = tspan(1)-t;
x=oldsol.x(end)-delay;
y=deval(oldsol,x);

end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [value,isterminal,direction] = MG_MaxEvents(t,y,z)
% This function is used in the DDE solver as an event function
% detecting local maxima in the solution
% More precisely, it detects when the derivative of the
% solution equals 0, and crosses 0 in the negative direction

global gamma beta n

dydt = beta*z(1)/(1+z(1)^n)-gamma*y(1);

value = dydt;  isterminal = 0;  direction = -1;

end

==> anc/README.txt <==
The matlab code supplied in this folder can be used to reproduce
some of the results in the associated paper at 	

"Bistability, Bifurcations and Chaos in the Mackey-Glass Equation"
Valentin Duruisseaux, and Antony R. Humphries
Journal of Computational Dynamics 2022

Code and manuscript available from 
https://doi.org/10.48550/arXiv.2203.00181
The manuscript is supplied under arXiv.org perpetual, non-exclusive license,
while the code is covered by Creative Commons Attribution-Noncommercial-ShareAlike
license.

Note
====

DDEBIFTOOL for MATLAB must be installed and added to the path
(available from https://sourceforge.net/projects/ddebiftool/ )

Main Routines
=============
MG_LeftHand_1DCont.m
 For Figures 1, 2, 5a, 7b, 8
 also Left-hand periodic orbit and its period doublings in Figs 7c
 and 7d

MG_RightHand_1DCont.m
 Right-hand periodic orbit and its unstable counterpart in Figs 7c
 and 7d

OrbitDiagram.m
 For Figures 3, 4a or 4b

MG_Up_2D_Cont.m
 For two-parameter continuation curves in Figure 6

Auxiliary Routines
==================
po_contn.m
 A wrapper for contn.m which performs one or two parameter continuation of a 
 branch of periodic orbits

ref_brch.m
 Refine a one or two parameter branch of periodic orbits by inserting extra points

term_pbrch.m
 Terminates a branch of periodic orbits if it crosses a bound or if amplitude
 vanishes

pbif_det.m
 Detect bifurcations on a (one-parameter continuation) branch of periodic orbits

StabDDbrch.m
 Extract from defining stucture, compute stability and refine a two-parameter continuation branch

ddnunst.m
 Computes the number of unstable Floquet multipliers on a two-parameter
 branch of torus bifurcations.


==> anc/StabDDbrch.m <==
function [ branch, orbs, nunst, floq ] = StabDDbrch( ddfuncs, funcs, branch, triv, nref )
% StabDDbrch Extract, compute stability and refine a two-parameter
% continuation branch

    orbs=ddfuncs.get_comp(branch,'solution');
    % compute stability  
    if numel(triv)>0
       [nunst,floq,triv_defect,orbs]=GetStability(orbs,'exclude_trivial',true,'locate_trivial',@(p)[triv, 1],'funcs',funcs); 
    else
       [nunst,floq,triv_defect,orbs]=GetStability(orbs,'exclude_trivial',false,'funcs',funcs);
    end
    
    % refine the branch near co-dim 2 stability bifurcations
    for jj=1:nref
        % choose points to refine
        ind_refp=intersect(find(nunst(1:end-1)==0),find(nunst(2:end)>0));
        ind_refm=intersect(find(nunst(1:end-1)>0),find(nunst(2:end)==0));
        torefine=union(ind_refp,ind_refm);
        torefine=union(torefine-1,torefine);
        torefine=union(torefine,torefine+1);
                    
        if numel(torefine)==0
           % nothing to refine: exit for loop
           disp('nothing to refine')
           break
        end
         
       %% Refine branch & compute stability  
       branch = ref_brch(ddfuncs,branch,torefine,funcs);
       orbs=ddfuncs.get_comp(branch,'solution');

       [nunst,floq,triv_defect,orbs]=GetStability(orbs,'exclude_trivial',true,'locate_trivial',@(p)[triv, 1],'funcs',funcs); 
    end
end            
      




==> anc/ddnunst.m <==
function [ nunst ] = ddnunst( points )
%
% Computes the number of unstable Floquet multipliers on a two-parameter
% branch of torus bifurcations. Excludes the trivial Floquet multiplier at
% 1 as well as the complex conjugate pair on the unit circle from the
% count.

FMabs=arrayfun(@(x) imag(x.stability.mu).^2+real(x.stability.mu).^2,points,'UniformOutput',false);
[~,OneInd]=arrayfun(@(x) min(imag(x.stability.mu).^2+(real(x.stability.mu)-1).^2),points,'UniformOutput',false);
OneInd=cell2mat(OneInd);

nunst=zeros(numel(points),1);
                            
for k=1:numel(points)
    
   % find char values closest to 1 in modulus, excluding char val at 1
   [~,OtherInd]=sort((FMabs{k}-1).^2);
   [OtherInd,ord]=setdiff(OtherInd,OneInd(k));
   [~,ordind]=sort(ord);
   OtherInd=OtherInd(ordind);
   
   % count Floquet mutipliers with abs value>1 excluding two on unit circle
   nunst(k)=sum((FMabs{k}(OtherInd(3:end)))>1);
   
end



==> anc/pbif_det.m <==
function [branch,branchbifs]=pbif_det(funcs,branch,nref,idx)
% pbif_det Detect bifurcations on a (one-parameter) branch of periodic orbits
%   Routine seeks approximate bifurcation points on a branch of periodic
%   orbits. It does some steps of branch refinement near to possible
%   bifurcations before identifying the type, but does not attempt to solve
%   for the bifurcations exactly. The essential code was originally written
%   for the old ddebifttol that did not have the ability to find or follow
%   torus bifurcations or fold of periodic orbit bifurcations. With the new
%   ddebiftool it would be possible to rewrite this to use that
%   functionality to solve for bifurcation points and insert them in the
%   branch. Although bif_det can do exactly that it only works on branches
%   of steady state solutions. 
%
%   This routine does not detect bifurcations at the end of a branch of
%   periodic orbits. Call term_pbrch() before calling this routine to
%   terminate the branch cleanly if amplitude ever shrinks to zero.

if nargin<4
    % set index of component for aplitude measurements
    idx=1;
end 
if nargin<3
    % set default number of refinements
    nref=3;
end 

% get bifurcation parameter
bifpar=branch.parameter.free;

% compute stability
disp('Computing Stability')
[nunst,Dom,~,branch.point]=GetStability(branch,'exclude_trivial',...
                          true,'locate_trivial',@(p)1,'funcs',funcs);
     
% find points where number of char values greater than 1 in modulus changes
if nref < 1
  %WherePerBifs=find(diff(nunst)~=0); 
  WherePerBifs=find(nunst(3:end-1)-nunst(2:end-2)~=0 & nunst(3:end-1)-nunst(1:end-3)~=0 & nunst(4:end)-nunst(2:end-2)~=0);
  if ~isempty(WherePerBifs)
     WherePerBifs=WherePerBifs+1;
  end
end

for iref=1:nref % refine the branch near bifns 
    
    if iref==1
       WherePerBifs=find(diff(nunst)~=0); 
    else
       WherePerBifs=find(nunst(3:end-1)-nunst(2:end-2)~=0 & nunst(3:end-1)-nunst(1:end-3)~=0 & nunst(4:end)-nunst(2:end-2)~=0);
       if ~isempty(WherePerBifs)
          WherePerBifs=WherePerBifs+1;
       end
    end
    
    if iref<=nref/2
        torefine=union(WherePerBifs-1,WherePerBifs);
        torefine=union(torefine,WherePerBifs+1);
    else
        torefine=WherePerBifs;  
    end   
    branch = ref_brch(funcs,branch,torefine);
    
    % Update stability info
    [nunst,Dom,~,branch.point]=GetStability(branch,'exclude_trivial',...
                          true,'locate_trivial',@(p)1,'funcs',funcs);

    WherePerBifs=find(nunst(3:end-1)-nunst(2:end-2)~=0 & nunst(3:end-1)-nunst(1:end-3)~=0 & nunst(4:end)-nunst(2:end-2)~=0);
    if ~isempty(WherePerBifs)
        WherePerBifs=WherePerBifs+1;
    end
                      
    if ismember(1,WherePerBifs)
       disp('Ignoring possible bifurcation in first branch interval')
       WherePerBifs=setdiff(WherePerBifs,1);
    end
    if ismember(numel(branch.point)-1,WherePerBifs)
       disp('Ignoring possible bifurcation in last branch interval')
       WherePerBifs=setdiff(WherePerBifs,numel(branch.point)-1);
    end 
    
    if numel(intersect(WherePerBifs,WherePerBifs+1))>0
        disp(['iref=',num2str(iref)])
        warning('Possible Branch Refinement ordering error')
    end
end

% don't allow bifurcations if ddebiftool can't find more than one
% characteristic value
nummu=arrayfun(@(x) numel(x.stability.mu),branch.point);
WhereAllow=find(nummu(1:end-1)>1 & nummu(2:end)>1);
WherePerBifs=intersect(WherePerBifs,WhereAllow);

ParVal=arrayfun(@(x)x.parameter(bifpar),branch.point);
max_amp=arrayfun(@(x) max(x.profile(idx,:)),branch.point);
min_amp=arrayfun(@(x) min(x.profile(idx,:)),branch.point);
AmpVecA=max_amp-min_amp;
PerVecA=arrayfun(@(x) x.period,branch.point);
  
% get Floquet multipliers
[~,yms]=df_measr(1,branch);
ymReal=yms; ymReal.func='real'; ymImag=yms; ymImag.func='imag';
FMreal=arrayfun(@(x) real(x.stability.mu),branch.point,'UniformOutput',false);
FMimag=arrayfun(@(x) imag(x.stability.mu),branch.point,'UniformOutput',false);
FMabs=arrayfun(@(x) imag(x.stability.mu).^2+real(x.stability.mu).^2,branch.point,'UniformOutput',false);

[~,OneInd]=arrayfun(@(x) min(imag(x.stability.mu).^2+(real(x.stability.mu)-1).^2),branch.point,'UniformOutput',false);
OneInd=cell2mat(OneInd);

NumPerBifs=numel(WherePerBifs);
whichunstable=find(nunst>0);
WhichPerBifs=zeros(1,NumPerBifs);
                            
for k=1:NumPerBifs
   % attempt to identify bifurcations
   % find char value closest to 1 in modulus, excluding char val at 1
   [~,OtherInd]=sort((FMabs{WherePerBifs(k)}-1).^2);
   [OtherInd,ord]=setdiff(OtherInd,OneInd(WherePerBifs(k)));
   [~,ordind]=sort(ord);
   OtherInd=OtherInd(ordind);
   % Compute Distance of 2nd char value from 1, -1 and cc of 3rd char val
   DistOne=(FMreal{WherePerBifs(k)}(OtherInd(1))-1)^2 + FMimag{WherePerBifs(k)}(OtherInd(1))^2;
   DistMinusOne=(FMreal{WherePerBifs(k)}(OtherInd(1))+1)^2 + FMimag{WherePerBifs(k)}(OtherInd(1))^2;
   if numel(OtherInd)>1
      DistCCNext=(FMreal{WherePerBifs(k)}(OtherInd(1)) - FMreal{WherePerBifs(k)}(OtherInd(2)))^2;
      DistCCNext=DistCCNext + (FMimag{WherePerBifs(k)}(OtherInd(1)) + FMimag{WherePerBifs(k)}(OtherInd(2)))^2;
   else
      DistCCNext=FMreal{WherePerBifs(k)}(OtherInd(1))^2 + FMimag{WherePerBifs(k)}(OtherInd(1))^2;
   end
   [Err,WhichType]=sort([DistMinusOne,DistCCNext,DistOne]);
   if Err(1)>0.05
      if numel(OtherInd)>1
          disp(['Bifurcation near bifpar= ',num2str(branch.point(WherePerBifs(k)).parameter(bifpar)),' Amplitude= ',num2str(AmpVecA(WherePerBifs(k)))...
            ' with char values ',num2str(FMreal{WherePerBifs(k)}(OtherInd(1))),'+',num2str(FMimag{WherePerBifs(k)}(OtherInd(1))),'i and ',...
            num2str(FMreal{WherePerBifs(k)}(OtherInd(2))),'+',num2str(FMimag{WherePerBifs(k)}(OtherInd(2))),'i: TYPE UNDETERMINED'])
      else
          disp(['Bifurcation near bifpar= ',num2str(branch.point(WherePerBifs(k)).parameter(bifpar)),' Amplitude= ',num2str(AmpVecA(WherePerBifs(k)))...
            ' with char value ',num2str(FMreal{WherePerBifs(k)}(OtherInd(1))),'+',num2str(FMimag{WherePerBifs(k)}(OtherInd(1))),'i and no other char val found: TYPE UNDETERMINED'])
      end
      WhichPerBifs(k)=0;            
   elseif WhichType(1)==1
      WhichPerBifs(k)=1;
      disp(['Period Doubling Bifurcation at bifpar=',num2str(branch.point(WherePerBifs(k)).parameter(bifpar)),' Amplitude= ',num2str(AmpVecA(WherePerBifs(k)))...
                       ' with char value=',num2str(FMreal{WherePerBifs(k)}(OtherInd(1))),'+',num2str(FMimag{WherePerBifs(k)}(OtherInd(1))),'i'])
   elseif WhichType(1)==2
      WhichPerBifs(k)=2;
      if numel(OtherInd)>1
         disp(['Torus Bifurcation at contpar=',num2str(branch.point(WherePerBifs(k)).parameter(bifpar)),' Amplitude=',num2str(AmpVecA(WherePerBifs(k)))...
            ' with char values ',num2str(FMreal{WherePerBifs(k)}(OtherInd(1))),'+',num2str(FMimag{WherePerBifs(k)}(OtherInd(1))),'i and ',...
                       num2str(FMreal{WherePerBifs(k)}(OtherInd(2))),'+',num2str(FMimag{WherePerBifs(k)}(OtherInd(2))),'i'])
      else
         disp(['Torus Bifurcation at contpar=',num2str(branch.point(WherePerBifs(k)).parameter(bifpar)),' Amplitude=',num2str(AmpVecA(WherePerBifs(k)))...
            ' with char value ',num2str(FMreal{WherePerBifs(k)}(OtherInd(1))),'+',num2str(FMimag{WherePerBifs(k)}(OtherInd(1))),'i and no other char val calculated'])
      end   
   else   %WhichType(1)==3
      if (branch.point(WherePerBifs(k)).parameter(bifpar)-branch.point(WherePerBifs(k)-1).parameter(bifpar))...
             *(branch.point(WherePerBifs(k)+2).parameter(bifpar)-branch.point(WherePerBifs(k)+1).parameter(bifpar))<0
         turningpt=1;
      else
         turningpt=0;
      end
      % detect change of stability
      if nunst(WherePerBifs(k)+1)==nunst(WherePerBifs(k))
         stabchange = 0; % no stability change
      else
         stabchange = 1; % stability change
      end
      if turningpt==1 && stabchange==1      
         WhichPerBifs(k)=3;
         disp(['Fold of Periodic Orbits at contpar=',num2str(branch.point(WherePerBifs(k)).parameter(bifpar)),' Amplitude= ',num2str(AmpVecA(WherePerBifs(k)))...
               ' with char value=',num2str(FMreal{WherePerBifs(k)}(OtherInd(1))),'+',num2str(FMimag{WherePerBifs(k)}(OtherInd(1))),'i'])
      elseif turningpt==1  % && stabchange==0     
         WhichPerBifs(k)=4;
         disp(['Pitchfork Bifurcation at contpar=',num2str(branch.point(WherePerBifs(k)).parameter(bifpar)),' Amplitude= ',num2str(AmpVecA(WherePerBifs(k)))...
                         ' with char value=',num2str(FMreal{WherePerBifs(k)}(OtherInd(1))),'+',num2str(FMimag{WherePerBifs(k)}(OtherInd(1))),'i'])             
      elseif turningpt==0 && stabchange==1        
         WhichPerBifs(k)=5;
         disp(['Standard (Pitchfork or Transcrit) Bifurcation without turning pt at contpar=',num2str(branch.point(WherePerBifs(k)).parameter(bifpar)),...
               ' Amplitude= ',num2str(AmpVecA(WherePerBifs(k))),' with char value=',num2str(FMreal{WherePerBifs(k)}(OtherInd(1))),'+',num2str(FMimag{WherePerBifs(k)}(OtherInd(1))),'i'])
      else
         %WhichPerBifs(k)=6;
         disp(['Standard Bifurcation without turning pt or stability change at contpar=',num2str(branch.point(WherePerBifs(k)).parameter(bifpar)),' Amplitude= ',num2str(AmpVecA(WherePerBifs(k))),...
               ' with char value=',num2str(FMreal{WherePerBifs(k)}(OtherInd(1))),'+',num2str(FMimag{WherePerBifs(k)}(OtherInd(1))),'i'])
         error('thats not possible')
      end   
   end    
end

branchbifs.WhichPerBifs=WhichPerBifs; 
branchbifs.WherePerBifs=WherePerBifs;
branchbifs.Dom=Dom;
branchbifs.ParVal=ParVal;
branchbifs.max_amp=max_amp;
branchbifs.min_amp=min_amp;
branchbifs.AmpVecA=AmpVecA;
branchbifs.PerVecA=PerVecA;

branchbifs.NumPerBifs=numel(WherePerBifs);
branchbifs.whichunstable=whichunstable;
branchbifs.nunst=nunst;
branchbifs.FMabs=FMabs;
branchbifs.FMreal=FMreal;
branchbifs.FMimag=FMimag;
branchbifs.OneInd=OneInd;

end



==> anc/po_contn.m <==
function [branch,succ,fail,rjct]=po_contn(funcs,branch,max_tries,ndir,plotaxis)
%% extend DDE-BIFTOOL branch of periodic orbits
% This routine is a wrapper for br_contn only applicable for 
% one or two-parameter continuation of periodic orbits.
% First three inputs are required, last two optional
% As part of the continuation it will catch errors and return computed part
% of branch. It also attempts to terminate branch if amplitude vanishes
if nargin<5
   % no plotaxis stated; use gca
   plotaxis=[];
end
if nargin<4
   % by default continue in one direction
   ndir=1;
elseif ndir~=1 && ndir ~=2
   error('ndir must be 1 or 2')
end
if nargin<3
   error('funcs,branch,max_tries are all required inputs')
end

% initialise parameters and counters
ncontperseg=10;
qqmax=ceil(max_tries/ncontperseg);
succ=0; fail=0; rjct=0;
bptsi=numel(branch.point);

for pp=1:ndir
for qq=1:qqmax
       try
          figure(plotaxis); [branch,sc,fl,rt]=br_contn(funcs,branch,ncontperseg);               
         [branch,bptsi,branch_end,nrevm]=term_pbrch(funcs,branch,bptsi);
          if branch_end==1 || sc==0
              succ=succ+sc-nrevm; fail=fail+fl; rjct=rjct+rt+nrevm;
              break; % terminate for loop if periodic branch terminates
          else
              succ=succ+sc; fail=fail+fl; rjct=rjct+rt;
          end
       catch
          break
       end
end
   branch=br_rvers(branch);
end

if rem(ndir,2)==1
    %n dir was odd: reverse branch again to put in original order
    branch=br_rvers(branch);  
end
end
                      
          

==> anc/ref_brch.m <==
function [ branch ] = ref_brch(funcs,branch,torefine,ofuncs)
%ref_brch Refine a bifurcation branch by inserting extra points
%   Given a branch and a list of points (torefine) this function inserts
%   new points between the nth and (n+1)st point in the branch for each 
%   entry n in the list of points to refine. if branch is 2-param branch
%   then optional argument ofuncs is funcs for underlying periodic solution

bifpar=branch.parameter.free;

% order points, remove duplicates
torefine=unique(torefine);

%  don't refine ends of branch
torefine=setdiff(torefine,[0,1,numel(branch.point)-1,numel(branch.point)]);
                 
% flip the list, we'll refine from the end to front
torefine=reshape(torefine,[1 numel(torefine)]);
torefine=fliplr(torefine);

%%%%%%
if max(diff(torefine))>-1
    torefine %#ok<NOPRT>
    disp('error in refinement vector')
    stop
end

for npoint=torefine
     % compute a new point on branch
     apoint=branch.point(npoint);
     bpoint=branch.point(npoint+1);
     secant=p_axpy(-1,apoint,bpoint);
     newpoint=p_axpy(1/2,secant,apoint);
     stepcnd=p_axpy(-1,apoint,bpoint);
     try
       [newpoint,success]=p_correc(funcs,newpoint,bifpar,stepcnd,branch.method.point);
     catch
        success=0;
     end
     if success
         % update branch
         if isfield(branch.point(1),'stability')
            if numel(bifpar)==1
               newpoint.stability=p_stabil(funcs,newpoint,branch.method.stability);
            elseif nargin==4
               extpoint=funcs.get_comp(newpoint,'solution');
               newpoint.stability=p_stabil(ofuncs,extpoint,branch.method.stability);
            else
               branch.point=rmfield(branch.point,'stability');
               newpoint=rmfield(newpoint,'stability');            
            end
         end
         branch.point=[branch.point(1:npoint) newpoint branch.point(npoint+1:end)];
     else
         disp(['Refinement failed at pt ',num2str(npoint)])
     end
end
            
end



==> anc/term_pbrch.m <==
function [branch,bptsi,porb_end,nrevm]= term_pbrch(funcs,branch,bptsi,hopf)
% Periodic Orbit Branch Termination
%   Terminates a one- or two-parameter branch of periodic orbits if it crosses bound or amplitude
%   vanishes

    if numel(branch.parameter.free)>1
       % extract branch for two-parameter continuation
       point=funcs.get_comp(branch,'solution');
    else
       point=branch.point;
    end
       
    oldbptsi=bptsi;
    bptsi=numel(point);
    needbreak=0;
    porb_end=0; 
    nrevm=0;
        
    for j=1:size(branch.parameter.min_bound,1)
        if point(end).parameter(branch.parameter.min_bound(j,1))<=branch.parameter.min_bound(j,2)
           % branch reached lower bound
           porb_end=1;
        end
    end
    for j=1:size(branch.parameter.max_bound,1)
        if point(end).parameter(branch.parameter.max_bound(j,1))>=branch.parameter.max_bound(j,2)
           % branch reached upper bound
           porb_end=1;
        end
    end
                   
    for k=oldbptsi+1:bptsi
        radius=min(1e-2,max(point(2).profile(1,:))-min(point(2).profile(1,:)));
        if max(point(k).profile(1,:))-min(point(k).profile(1,:))<radius && k>10
            % amplitude is less than 1e-2; terminate branch (unless at
            % start of branch)
            porb_end=1; 
            if (needbreak==0) 
               needbreak=k;
            else
               needbreak=min(needbreak,k);
            end
        elseif max(point(k).profile(1,:))-min(point(k).profile(1,:))+max(point(k-2).profile(1,:))-min(point(k-2).profile(1,:))-3*max(point(k-1).profile(1,:))+3*min(point(k-1).profile(1,:))>0
            % passed a deep minimum (x(i-2)-x(i-1)) + (x(i)-x(i-1)) > x(i-1)
            porb_end=1; 
            if (needbreak==0) 
               needbreak=k-1;
            else
               needbreak=min(needbreak,k-1);
            end
        elseif branch.point(k).period<0
            porb_end=1; 
            if (needbreak==0) 
               needbreak=k-1;
            else
               needbreak=min(needbreak,k-1);
            end
        end
    end
    if needbreak>0
        % remove excess reversed or zero points from decayed branch
        branch.point=branch.point(1:needbreak);
        nremv=bptsi-needbreak;
        bptsi=needbreak;
               
        if nargin>2 && numel(branch.parametr.free)==1
           % vector of hopf parameter values entered
           % for one-parameter coninutation connect branch to Hopf point
           hopfpars=arrayfun(@(x)x.parameter(branch.parameter.free),hopf);
           [biferr,hind]=min(abs(hopfpars-branch.point(needbreak).parameter(branch.parameter.free)));
           if biferr<0.01
               branch.point(needbreak).parameter(branch.parameter.free)=hopfpars(hind);
               branch.point(needbreak).period=2*pi/hopf(hind).omega;
           end
        end
    end
end
        


